MQT-TZ: Secure MQTT Broker for Biomedical Signal Processing on the Edge

Physical health records belong to healthcare providers, but the information contained within belongs to each patient. In an increasing manner, more health-related data is being acquired by wearables and other IoT devices following the ever-increasing trend of the "Quantified Self". Even though data protection regulations (e.g., GDPR) encourage the usage of privacy-preserving processing techniques, most of the current IoT infrastructure was not originally conceived for such purposes. One of the most used communication protocols, MQTT, is a lightweight publish-subscribe protocol commonly used in the Edge and IoT applications. In MQTT, the broker must process data on clear text, hence exposing a large attack surface for a malicious agent to steal/tamper with this health-related data. In this paper, we introduce MQT-TZ, a secure MQTT broker leveraging Arm TrustZone, a popular Trusted Execution Environment (TEE). We define a mutual TLS-based handshake and a two-layer encryption for end-to-end security using the TEE as a trusted proxy. We provide quantitative evaluation of our open-source PoC on streaming ECGs in real time and highlight the trade-offs.

==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex main
bibtex main
pdflatex main
pdflatex main



==> plots/cpu_usage/command.sh <==
#!/bin/bash
dstat -c --nocolor --output cpu_usage_mqttz.dat 1 60


==> plots/out_traffic/awk_vodoo.sh <==
#!/bin/bash
#TIME MEAN STDEV MIN MAX 25th 50th 75th
gawk 'BEGIN{
        max = 0;
        min = 1000
        print "#TIME MEAN STDEV MIN MAX 25th 50th 75th"
    }
    {
    if (NF==0)
        {
            n = asorti(val, sorted);
            one_q = int(count*0.25 + 0.5);
            two_q = int(count*0.5 + 0.5);
            three_q = int(count*0.75 + 0.5);
            print i " " sum " " sum/count " " sqrt((sum_sq - sum^2/count)/count) " 0 " max " " val[sorted[one_q]] " " val[sorted[two_q]] " " val[sorted[three_q]]; 
            sum = 0;
            sum_sq = 0;
            count = 0;
            max = 0;
            min = 1000;
            i += 1
        } 
    if ($2 < 0 + min)
        {
            min = $2
        }
    if ($2 > 0 + max)
        {
            max = $2
        }
    if ($2 != "0")
        {
            val[count] = $2;
            sum_sq += ($2)^2;
            sum += $2;
            count += 1
        }
}
'  out_reprocessed.dat #> out_traffic_percentiles_no_zeros.dat


==> plots/ub1/data/avg.py <==
import sys

def main(input_args):
    sum_total = sum(input_args)
    for i in input_args:
        print("{} {}".format(i, i/sum_total))


if __name__ == "__main__":
    main([float(i) for i in sys.argv if i != "avg.py"])

